u-$\mu$P: The Unit-Scaled Maximal Update Parametrization

The Maximal Update Parametrization ($\mu$P) aims to make the optimal hyperparameters (HPs) of a model independent of its size, allowing them to be swept using a cheap proxy model rather than the full-size target model. We present a new scheme, u-$\mu$P, which improves upon $\mu$P by combining it with Unit Scaling, a method for designing models that makes them easy to train in low-precision. The two techniques have a natural affinity: $\mu$P ensures that the scale of activations is independent of model size, and Unit Scaling ensures that activations, weights and gradients begin training with a scale of one. This synthesis opens the door to a simpler scheme, whose default values are near-optimal. This in turn facilitates a more efficient sweeping strategy, with u-$\mu$P models reaching a loss that is equal to or lower than comparable $\mu$P models and working out-of-the-box in FP8.

==> arXiv/code/base_shapes.py <==

import mup

proxy_model = MupModel(d_model=128, ...)       # proxy width
base_model = MupModel(d_model=256, ...)        # base width
mup.set_base_shapes(proxy_model, base_model)   # re-initialize proxy_model



==> arXiv/code/scaled_matmul.py <==

a = scale(A)
b = scale(B)
A = to_fp8(A / a)
B = to_fp8(B / b)
C = (a * b) * matmul(A, B)



==> arXiv/code/umup_example.py <==
import unit_scaling as uu
import unit_scaling.functional as U

model = uu.Linear(20, 10)
opt = uu.optim.AdamW(model.parameters(), lr=1.0)
opt.zero_grad()
U.mse_loss(model(input_), target).backward()
opt.step()


==> arXiv/code/umup_extension_hardtanh.py <==
import torch
from math import e, erf, pi, sqrt
from unit_scaling.constraints import apply_constraint
from unit_scaling.scale import scale_fwd, scale_bwd

def hardtanh(x, constraint="to_output_scale"):
    y_scale = 1 / sqrt(1 - sqrt(2/(pi*e)))
    grad_scale = 1 / sqrt(erf(1/sqrt(2)))
    y_scale, grad_scale = apply_constraint(constraint, y_scale, grad_scale)
    x = scale_bwd(x, grad_scale)
    y = torch.nn.functional.hardtanh(x)
    return scale_fwd(y, y_scale)


==> arXiv/code/umup_testing_hardtanh.py <==
x = torch.randn(2**20, requires_grad=True)
y = hardtanh(x, None)
y.backward(torch.randn_like(y))
assert abs(y.std() - 1) < 0.01
assert abs(x.grad.std() - 1) < 0.01

